Non-perturbative unitarity and fictitious ghosts in quantum gravity

We discuss aspects of non-perturbative unitarity in quantum field theory. The additional ghost degrees of freedom arising in "truncations" of an effective action at a finite order in derivatives could be fictitious degrees of freedom. Their contributions to the fully-dressed propagator -- the residues of the corresponding ghost-like poles -- vanish once all operators compatible with the symmetry of the theory are included in the effective action. These "fake ghosts" do not indicate a violation of unitarity.

==> Images/geogebra_javascript.js <==
function ggbOnInit() {}
